Mathematical Analysis of the role of Information on the Dynamics of Typhoid Fever

This study presents a deterministic model to examine how information affects the spread of Typhoid Fever. The models properties, including its stability and basic reproduction number, are analyzed. Simulations show that information can influence behavior in ways that may increase disease transmission. Nota bly, the rise in Typhoid cases is linked to poor adherence to health precautions. The findings highlight the critical role of public education in controlling the disease and emphasize the need to include information campaigns in preven tion strategies.

==> Simulation/main_ty.m <==
function dy = main_ty(t,y)
dy=zeros(size(y))
vartheta=500;k=0.4;omega=0.35;lambda1=0.025;lambda2=0.025;lambda3=0.025;mu=0.021;
rho1=0.5; rho2=0.5; eta=0.7;xi=40; psi=0.4; pi1=0.3;pi2=0.3;sigma=0.89;
Phi=0.5;q1=0.99; q2=0.99; nu=0.08; 

pi1=0.5; lambda2=0.985; theta1=0.125; rho=0;C=500;theta2=0.325;v=0.59; 
pi2=0.015;lambda1=0.15; pi3=0.0235;
eta1=0.135; eta2=0.235; lambda3=0.005;
S=y(1);
I=y(2);
R=y(3);
B=y(4);
N=S+I+R;

dy(1)=pi1+lambda2*R-theta1*(1-rho)*S*(B./(B+C))-((theta2*(1-rho)*I*S)./(1+v*I))-pi2*S;
dy(2)=theta1*(1-rho)*S*(B./(B+C))+((theta2*(1-rho)*I*S)./(1+v*I))-(lambda1+pi2+pi3)*I;
dy(3)=lambda1*I-(pi2+lambda2)*R;
dy(4)=eta1+((eta2*I)./(N))-lambda3*B;




==> Simulation/main_ty1.m <==
function dy1 = main_ty(t,y1)
dy1=zeros(size(y1))
vartheta=500;k=0.4;omega=0.35;lambda1=0.025;lambda2=0.025;lambda3=0.025;mu=0.021;
rho1=0.5; rho2=0.5; eta=0.7;xi=40; psi=0.4; pi1=0.3;pi2=0.3;sigma=0.89;
Phi=0.5;q1=0.99; q2=0.99; nu=0.08; 

pi1=0.5; lambda2=0.985; theta1=0.425; rho=0.5;C=500;theta2=0.325;v=0.01; 
pi2=0.015;lambda1=0.15; pi3=0.000235;
eta1=0.135; eta2=0.235; lambda3=0.005;
S=y1(1);
I=y1(2);
R=y1(3);
B=y1(4);
N=S+I+R;

dy1(1)=pi1+lambda2*R-theta1*(1-rho)*S*(B/(B+C))-((theta2*(1-rho)*I*S)/(1+v*I))-pi2*S;
dy1(2)=theta1*(1-rho)*S*(B/(B+C))+((theta2*(1-rho)*I*S)/(1+v*I))-(lambda1+pi2+pi3)*I;
dy1(3)=lambda1*I-(pi2+lambda2)*R;
dy1(4)=eta1+((eta2*I)/(N))-lambda3*B;




==> Simulation/main_ty2.m <==
function dy2 = main_ty(t,y2)
dy2=zeros(size(y2))
vartheta=500;k=0.4;omega=0.35;lambda1=0.025;lambda2=0.025;lambda3=0.025;mu=0.021;
rho1=0.5; rho2=0.5; eta=0.7;xi=40; psi=0.4; pi1=0.3;pi2=0.3;sigma=0.89;
Phi=0.5;q1=0.99; q2=0.99; nu=0.08; 

pi1=0.5; lambda2=0.985; theta1=0.125; rho=0.5;C=500;theta2=0.325;v=0.99; 
pi2=0.015;lambda1=0.15; pi3=0.0235;
eta1=0.135; eta2=0.235; lambda3=0.005;
S=y2(1);
I=y2(2);
R=y2(3);
B=y2(4);
N=S+I+R;

dy2(1)=pi1+lambda2*R-theta1*(1-rho)*S*(B/(B+C))-((theta2*(1-rho)*I*S)/(1+v*I))-pi2*S;
dy2(2)=theta1*(1-rho)*S*(B/(B+C))+((theta2*(1-rho)*I*S)/(1+v*I))-(lambda1+pi2+pi3)*I;
dy2(3)=lambda1*I-(pi2+lambda2)*R;
dy2(4)=eta1+((eta2*I)/(N))-lambda3*B;





==> Simulation/run_I_B.m <==
clear
tspan=[0 1500];
y0=[500, 150, 100, 500];
y10=[500, 150, 100, 500];
y20=[500, 150, 100, 500];
[t,y]=ode45(@main_ty,tspan,y0);
[t,y1]=ode45(@main_ty1,tspan,y0);
[t,y2]=ode45(@main_ty2,tspan,y0);
figure(2)
plot(linspace(0,1500,length(y(:,4))),y(:,4))
hold on 
plot(linspace(0,1500,length(y1(:,4))),y1(:,4))
hold on 
plot(linspace(0,1500,length(y2(:,4))),y2(:,4))
hold off
%legend('Bacteria in the Environment')
xlabel('Salmonella')
ylabel('Infected Human')

==> Simulation/run_h_ty.m <==
clear
tspan=[0 150];
y0=[500, 150, 100, 3000];
[t,y]=ode45(@main_ty,tspan,y0);
figure(1)
plot(t,y(:,1),t,y(:,2),t,y(:,3))
legend('Susceptible Human','Infected Human','Recovered Human')
xlabel('Time[Weeks]')
ylabel('Human Population')


==> Simulation/run_m_ty.m <==
clear
tspan=[0 1500];
y0=[500, 150, 100, 3000];
[t,y]=ode45(@main_ty,tspan,y0);
figure(2)
plot(t,y(:,4))
legend('Bacteria in the Environment')
xlabel('Time[Weeks]')
ylabel('Salmonella')


==> simulate/beta11.m <==
function rr_4 = beta11(t)

   
global beta1 beta1_1

   
rr_4 = beta1.*(1+beta1_1.*cos(2.*pi.*t));

==> simulate/beta22.m <==
function rr_5 = beta22(t)

   
global beta2 beta2_1

   
rr_5 = beta2.*(1+beta2_1.*cos(2.*pi.*t));

==> simulate/gamma22.m <==
function rr_9 = gamma22(t)

   
global gamma2 gamma2_1

   
rr_9 = gamma2.*(1+gamma2_1.*cos(2.*pi.*t));

==> simulate/gamma33.m <==
function rr_8 = gamma33(t)

   
global gamma3 gamma3_1

   
rr_8 = gamma3.*(1+gamma3_1.*cos(2.*pi.*t));

==> simulate/plot_acha.m <==
global beta1_1 beta2_1 psi1_1 psi2_1 gamma3_1 beta1 beta2 psi1 psi2 gamma3 
%mu = 0.02;
%alpha = 35.84;
%gamma = 100;
%beta0 = 1800;
%beta1 = 0.2;
%tspan=[0 50];
%y0=[1000, 800, 500, 100 ,50,100,100,2000,1000,5000,1000,800, 500, 5000,0];
%[T,y]=ode45(@chap4,tspan,y0);
options = odeset('MaxStep',0.01);
[t,y] = ode45('shig',[0 50],[1000, 800, 500, 100 0],options); 

plot(t,y(:,1), t,y(:,2), t,y(:,3),t,y(:,4));
legend('Susceptible human','Infectious human','Recovered Human','Pathogens in Environment')
xlabel('Time[days]')
ylabel('Human Population')

figure(1)
%plot(t,Gamma1);
%legend('Susceptible flea','Infected flea')
%xlabel('Time[years]')
%ylabel('Flea Population')

plot(t,k22)


==> simulate/plot_bila.m <==
clear all
tspan=[0 550]
y0=[1000, 500, 250, 3000]
[t,y]=ode45(@shige,tspan,y0)
figure(5)
plot(t,y(:,1), t,y(:,2), t,y(:,3))
legend('Susceptible human','Infectious human','Recovered Human')
xlabel('Time[days]')
ylabel('Human Population')



%global beta1_1 beta2_1 psi1_1 psi2_1 gamma3_1 beta1 beta2 psi1 psi2 gamma3 
%mu = 0.02;
%alpha = 35.84;
%gamma = 100;
%beta0 = 1800;
%beta1 = 0.2;
%tspan=[0 50];
%y0=[1000, 800, 500, 100 ,50,100,100,2000,1000,5000,1000,800, 500, 5000,0];
%[T,y]=ode45(@chap4,tspan,y0);
%options = odeset('MaxStep',0.01);
%[t,y] = ode45('shige',[0 50],[1000, 800, 500, 100],options); 
%figure(1)
%plot(t,y(:,2));
%legend('Susceptible human','Infectious human','Recovered Human','Pathogens in Environment')
%xlabel('Time[days]')
%ylabel('Human Population')


%plot(t,Gamma1);
%legend('Susceptible flea','Infected flea')
%xlabel('Time[years]')
%ylabel('Flea Population')

%plot(t,k22)


==> simulate/plot_new.m <==
  clear all
global beta1_1 beta2_1 psi1_1 psi2_1 gamma3_1 beta1 beta2 psi1 psi2 gamma3 






options = odeset('MaxStep',0.01);
[t,y] = ode45('shig',[0 400],[1000, 500, 350, 100 0],options); 
figure(1)
plot(t,y(:,1),'g', t,y(:,2),'r', t,y(:,3),'yellow','LineWidth',1.0);
legend('Susceptible human','Infectious human','Recovered Human')
xlabel('Time[days]')
ylabel('Human Population')





==> simulate/plot_path.m <==
clear all
global beta1_1 beta2_1 psi1_1 psi2_1 gamma3_1 beta1 beta2 psi1 psi2 gamma3 


options = odeset('MaxStep',0.01);
[t,y] = ode45('shig',[0 200],[700, 500, 350, 10 0],options); 
figure(1)
plot(t,y(:,4));
xlabel('Time[dayss]')
ylabel('Pathogens')


==> simulate/plot_shig.m <==
global beta1_1 beta2_1 psi1_1 psi2_1 gamma3_1 beta1 beta2 psi1 psi2 gamma3 
%mu = 0.02;
%alpha = 35.84;
%gamma = 100;
%beta0 = 1800;
%beta1 = 0.2;
%tspan=[0 50];
%y0=[1000, 800, 500, 100 ,50,100,100,2000,1000,5000,1000,800, 500, 5000,0];
%[T,y]=ode45(@chap4,tspan,y0);
options = odeset('MaxStep',0.01);
[t,y] = ode45('shig',[0 50],[1000, 800, 500, 100 0],options); 

plot(t,y(:,1), t,y(:,2), t,y(:,3),t,y(:,4));
legend('Susceptible human','Infectious human','Recovered Human','Pathogens in Environment')
xlabel('Time[days]')
ylabel('Human Population')

figure(1)
%plot(t,Gamma1);
%legend('Susceptible flea','Infected flea')
%xlabel('Time[years]')
%ylabel('Flea Population')

plot(t,k22)


==> simulate/psi11.m <==
function rr_6 = psi11(t)

   
global psi1 psi1_1

   
rr_6 = psi1.*(1+psi1_1.*cos(2.*pi.*t));

==> simulate/psi22.m <==
function rr_7 = psi22(t)

   
global psi2 psi2_1

   
rr_7 = psi2.*(1+psi2_1.*cos(2.*pi.*t));

==> simulate/shig.m <==

function dy = shig(t,y)
dy=zeros(size(y))
global beta1_1 beta2_1 psi1_1 psi2_1 gamma3_1 beta1 beta2 psi1 psi2 gamma3 gamma2 gamma2_1

alpha1=0.992;  gamma1=0.048; alpha2=0.005; alpha3=0.015;lambda=0.00215; rho=0.93;  

%baseline value (Time avaraged value)
beta1=0.002139; beta2=0.002117; psi1=0.99; psi2=0.95; gamma3=0.025;gamma2=0.1255; 

%Relative amplitude of the seasonal oscillator it ranges between 0 and 1
beta1_1=0.95; beta2_1=0.85; psi1_1=0.95; psi2_1=0.95; gamma3_1=0.95;gamma2_1=0.95;

S=y(1);I=y(2);R=y(3);A=y(4);
tt=y(5);

dS= alpha1+ gamma22(tt).* R - beta11(tt).*(1-rho).*lambda.*S- beta22(tt).*(1-rho).*I.*S- alpha2.*S;
dI= beta11(tt).*(1-rho).*lambda.*S+ beta22(tt).*(1-rho).*I.*S -(gamma1+alpha2+alpha3).*I;
dR= gamma1.*I - (gamma22(tt)+alpha2).*R;
dA=psi11(tt)+psi22(tt).*I - gamma33(tt).*A;
ds=0.1;
dy = [dS;dI;dR;dA;ds];



==> simulate/shige.m <==
function dy = shige(t,y)
%dy=zeros(size(y))
%global beta1_1 beta2_1 psi1_1 psi2_1 gamma3_1 beta1 beta2 psi1 psi2 gamma3 

alpha1=0.992; gamma2=0.1255; gamma1=0.048; alpha2=0.005; alpha3=0.0015;lambda=0.0000215; rho=0.57;  

%baseline value (Time avaraged value)
beta1=0.0002139; beta2=0.0002117; psi1=0.99; psi2=0.5; gamma3=0.25; 

%Relative amplitude of the seasonal oscillator it ranges between 0 and 1
beta1_1=0.5; beta2_1=0.5; psi1_1=0.5; psi2_1=0.5; gamma3_1=0.5;

S=y(1);I=y(2); R=y(3);A=y(4);
%tt=y(5);

dS= alpha1+ gamma2.*R-beta1.*(1-rho).*lambda.*S- beta2.*(1-rho).*I.*S- alpha2.*S;
dI= beta1.*(1-rho).*lambda.*S + beta2.*(1-rho).*I.*S -(gamma1+alpha2+alpha3).*I;
dR= gamma1.*I - (gamma2+alpha2).*R;
dA=psi1+psi2.*I - gamma3.*A;
%ds=0.2;
dy = [dS;dI;dR;dA];

==> simulate/threed_human.m <==
clear all
global beta1_1 beta2_1 psi1_1 psi2_1 gamma3_1 beta1 beta2 psi1 psi2 gamma3 


options = odeset('MaxStep',0.01);
[t,y] = ode45('shig',[0 200],[700, 500, 350, 10 0],options); 
figure(1)
plot3(y(:,1),y(:,2), y(:,3));

xlabel('Susceptible human')
ylabel('Infectious human')
zlabel('Recovered Human')




==> simulate/threed_path.m <==
clear all
global beta1_1 beta2_1 psi1_1 psi2_1 gamma3_1 beta1 beta2 psi1 psi2 gamma3 


options = odeset('MaxStep',0.01);
[t,y] = ode45('shig',[0 200],[700, 500, 350, 10 0],options); 
figure(1)
plot3(y(:,4),y(:,4), y(:,4));

xlabel('Pathogens')
ylabel('Pathogens')
zlabel('Pathogens')



